Geometry of particle emission in UrQMD Ar+Sc collisions at SPS energies

Over the past few decades, progress in femtoscopy has been driven by the interplay between experimental measurements and theoretical calculations. Measurements provide data to support the theory, while theoretical predictions guide new measurements. In the recent decade, several experiments have confirmed that the two-particle pion-emitting source is well described by L\'evy alpha-stable distributions. To enable theoretical interpretation, phenomenological simulations have been done at RHIC and LHC energies, in large systems such as Au+Au or Pb+Pb, using various available heavy-ion collision models. However, such simulations have not been done in intermediate systems. In this paper, we investigate three-dimensional two-pion pair source distributions from $^{40}$Ar+$^{45}$Sc central collisions at SPS energies, generated with the Ultra-Relativistic Quantum Molecular Dynamics Monte-Carlo event generator. Supplemented by a validation of the simulated hadronic spectra, we find that the pair source can be described with L\'evy-stable distributions. We subsequently interpret the physical meaning of the extracted L\'evy parameters corresponding to the spatial scale, shape, and strength of the source. Our results form a baseline for future experimental measurements in intermediate systems.

==> anc/supplementary_data_1.csv <==
# This data file corresponds to the plots shown in arXiv:2512.05019,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
beam_momentum_AGeVc,kt_bin,mT,lambda,lambda_stat_err_low,lambda_stat_err_high,lambda_syst_err_low,lambda_syst_err_high,alpha,alpha_stat_err_low,alpha_stat_err_high,alpha_syst_err_low,alpha_syst_err_high,Ravg,Ravg_stat_err_low,Ravg_stat_err_high,Ravg_syst_err_low,Ravg_syst_err_high,Rout,Rout_stat_err_low,Rout_stat_err_high,Rout_syst_err_low,Rout_syst_err_high,Rside,Rside_stat_err_low,Rside_stat_err_high,Rside_syst_err_low,Rside_syst_err_high,Rlong,Rlong_stat_err_low,Rlong_stat_err_high,Rlong_syst_err_low,Rlong_syst_err_high
150,0,0.146987,0.827001,0.005219,0.018053,0.005219,0.018053,1.082502,0.03933,0.018016,0.03933,0.018016,6.629527,0.081357,0.184055,0.081357,0.184055,4.886223,0.094782,0.16791,0.094782,0.16791,4.068404,0.028259,0.084358,0.028259,0.084358,9.561328,0.114414,0.262752,0.114414,0.262752
150,1,0.166616,0.847469,0.00498,0.027505,0.00498,0.027505,1.126821,0.061163,0.016234,0.061163,0.016234,6.322344,0.056835,0.240506,0.056835,0.240506,5.760043,0.099313,0.233013,0.099313,0.233013,3.86993,0.023247,0.116172,0.023247,0.116172,8.470865,0.067306,0.334044,0.067306,0.334044
150,2,0.190735,0.867404,0.004645,0.029283,0.004645,0.029283,1.174488,0.068264,0.015466,0.068264,0.015466,6.066856,0.035249,0.230802,0.035249,0.230802,6.219471,0.098738,0.238019,0.098738,0.238019,3.702619,0.018823,0.114164,0.018823,0.114164,7.617598,0.035292,0.325972,0.035292,0.325972
150,3,0.216037,0.884946,0.004372,0.018067,0.004372,0.018067,1.206435,0.045803,0.015967,0.045803,0.015967,5.72575,0.023465,0.13268,0.023465,0.13268,6.216274,0.083676,0.149327,0.083676,0.149327,3.575477,0.015561,0.069118,0.015561,0.069118,6.849975,0.031432,0.210222,0.031432,0.210222
150,4,0.247671,0.901178,0.00405,0.006355,0.00405,0.006355,1.243507,0.020154,0.016057,0.020154,0.016057,5.387091,0.018799,0.049159,0.018799,0.049159,6.068419,0.056567,0.057451,0.056567,0.057451,3.417558,0.013089,0.029967,0.013089,0.029967,6.209297,0.038866,0.110552,0.038866,0.110552
150,5,0.298093,0.91867,0.003464,0.002552,0.003464,0.002552,1.301023,0.01152,0.014756,0.01152,0.014756,4.873353,0.017926,0.031657,0.017926,0.031657,5.654245,0.030681,0.021122,0.030681,0.021122,3.214205,0.01264,0.021029,0.01264,0.021029,5.380231,0.044843,0.087468,0.044843,0.087468
150,6,0.406135,0.941206,0.002918,0.003486,0.002918,0.003486,1.37157,0.013052,0.013193,0.013052,0.013193,4.169743,0.022849,0.047055,0.022849,0.047055,4.972587,0.019638,0.020321,0.019638,0.020321,2.900323,0.01255,0.02885,0.01255,0.02885,4.361373,0.054082,0.103758,0.054082,0.103758
150,7,0.636881,0.966585,0.002882,0.007867,0.002882,0.007867,1.480688,0.021869,0.012784,0.021869,0.012784,3.284142,0.034005,0.084209,0.034005,0.084209,4.011519,0.027486,0.045742,0.027486,0.045742,2.469303,0.010488,0.046857,0.010488,0.046857,3.188249,0.068603,0.151429,0.068603,0.151429
75,0,0.146893,0.818704,0.003817,0.015255,0.003817,0.015255,1.159637,0.037794,0.014383,0.037794,0.014383,5.597628,0.051599,0.128369,0.051599,0.128369,4.376436,0.076542,0.104324,0.076542,0.104324,3.639368,0.010734,0.064179,0.010734,0.064179,7.848386,0.074471,0.193684,0.074471,0.193684
75,1,0.166452,0.840225,0.003735,0.00926,0.003735,0.00926,1.197802,0.0252,0.0143,0.0252,0.0143,5.483055,0.042194,0.075151,0.042194,0.075151,5.177995,0.083627,0.076688,0.083627,0.076688,3.501602,0.011329,0.04155,0.011329,0.04155,7.149425,0.054864,0.112117,0.054864,0.112117
75,2,0.190735,0.860998,0.003715,0.004689,0.003715,0.004689,1.236544,0.015798,0.014535,0.015798,0.014535,5.278299,0.030703,0.034069,0.030703,0.034069,5.603563,0.087192,0.056776,0.087192,0.056776,3.376772,0.009035,0.024084,0.009035,0.024084,6.38564,0.035114,0.051962,0.035114,0.051962
75,3,0.21596,0.87758,0.003742,0.002902,0.003742,0.002902,1.271276,0.012137,0.015109,0.012137,0.015109,5.088871,0.020856,0.019176,0.020856,0.019176,5.676509,0.077583,0.045924,0.077583,0.045924,3.309973,0.006513,0.016397,0.006513,0.016397,5.874503,0.025372,0.039581,0.025372,0.039581
75,4,0.247423,0.897541,0.00369,0.002315,0.00369,0.002315,1.287454,0.010593,0.01559,0.010593,0.01559,4.801201,0.016363,0.019232,0.016363,0.019232,5.535932,0.055139,0.033029,0.055139,0.033029,3.166775,0.008129,0.0157,0.008129,0.0157,5.336584,0.029532,0.053447,0.029532,0.053447
75,5,0.298005,0.915926,0.00335,0.001845,0.00335,0.001845,1.342089,0.009168,0.014997,0.009168,0.014997,4.384598,0.017158,0.024513,0.017158,0.024513,5.19336,0.030379,0.018506,0.030379,0.018506,3.019455,0.012168,0.019698,0.012168,0.019698,4.646026,0.040806,0.067869,0.040806,0.067869
75,6,0.406887,0.936257,0.002706,0.001619,0.002706,0.001619,1.425989,0.008043,0.012925,0.008043,0.012925,3.747515,0.019609,0.029764,0.019609,0.029764,4.531871,0.014466,0.009626,0.014466,0.009626,2.713677,0.014636,0.022557,0.014636,0.022557,3.772176,0.047911,0.075523,0.047911,0.075523
75,7,0.641077,0.959107,0.002036,0.001539,0.002036,0.001539,1.534366,0.006896,0.010385,0.006896,0.010385,3.040687,0.021001,0.030493,0.021001,0.030493,3.73158,0.00901,0.006041,0.00901,0.006041,2.394089,0.015372,0.020251,0.015372,0.020251,2.842581,0.048236,0.076634,0.048236,0.076634
40,0,0.146799,0.816391,0.004365,0.005126,0.004365,0.005126,1.214143,0.014572,0.017083,0.014572,0.017083,5.086005,0.064258,0.048225,0.064258,0.048225,4.082364,0.086543,0.041228,0.086543,0.041228,3.400686,0.001395,0.013966,0.001395,0.013966,7.026376,0.091007,0.075599,0.091007,0.075599
40,1,0.166289,0.84032,0.003879,0.004235,0.003879,0.004235,1.239444,0.013325,0.015592,0.013325,0.015592,4.993523,0.051833,0.033675,0.051833,0.033675,4.818196,0.089391,0.04107,0.089391,0.04107,3.287112,0.001791,0.011932,0.001791,0.011932,6.38587,0.066459,0.051172,0.066459,0.051172
40,2,0.190735,0.863601,0.003414,0.003476,0.003414,0.003476,1.287311,0.012993,0.014673,0.012993,0.014673,4.787904,0.035378,0.017353,0.035378,0.017353,5.120353,0.083965,0.037463,0.083965,0.037463,3.154935,0.003319,0.009179,0.003319,0.009179,5.709465,0.047426,0.032103,0.047426,0.032103
40,3,0.21596,0.879581,0.003174,0.003028,0.003174,0.003028,1.32441,0.013156,0.014887,0.013156,0.014887,4.591163,0.021259,0.008548,0.021259,0.008548,5.155908,0.066249,0.028359,0.066249,0.028359,3.085937,0.005115,0.007467,0.005115,0.007467,5.207963,0.040462,0.03147,0.040462,0.03147
40,4,0.247506,0.894314,0.003061,0.002529,0.003061,0.002529,1.357187,0.011965,0.015099,0.011965,0.015099,4.373029,0.012627,0.011619,0.012627,0.011619,5.096914,0.041106,0.018332,0.041106,0.018332,2.979625,0.005262,0.010237,0.005262,0.010237,4.744581,0.035149,0.044036,0.035149,0.044036
40,5,0.298093,0.912905,0.0028,0.00199,0.0028,0.00199,1.401642,0.010065,0.014151,0.010065,0.014151,3.990219,0.007559,0.019762,0.007559,0.019762,4.764414,0.019297,0.01453,0.019297,0.01453,2.821545,0.004335,0.016064,0.004335,0.016064,4.135699,0.029216,0.056874,0.029216,0.056874
40,6,0.407074,0.93421,0.002352,0.001923,0.002352,0.001923,1.465537,0.010049,0.012323,0.010049,0.012323,3.465689,0.005179,0.023376,0.005179,0.023376,4.236329,0.010008,0.016557,0.010008,0.016557,2.585649,0.0039,0.019768,0.0039,0.019768,3.376403,0.029206,0.06278,0.029206,0.06278
40,7,0.639418,0.955937,0.00192,0.002316,0.00192,0.002316,1.603915,0.01196,0.010491,0.01196,0.010491,2.817384,0.004332,0.021561,0.004332,0.021561,3.510401,0.010573,0.019692,0.010573,0.019692,2.264852,0.003728,0.020422,0.003728,0.020422,2.521845,0.032172,0.062468,0.032172,0.062468
30,0,0.146707,0.819088,0.004884,0.004469,0.004884,0.004469,1.271752,0.01208,0.014874,0.01208,0.014874,4.782485,0.061535,0.046488,0.061535,0.046488,3.802681,0.061269,0.056335,0.061269,0.056335,3.242854,0.011397,0.013022,0.011397,0.013022,6.605945,0.092263,0.06023,0.092263,0.06023
30,1,0.166289,0.841357,0.003994,0.003626,0.003994,0.003626,1.300007,0.012221,0.014706,0.012221,0.014706,4.719907,0.045313,0.038933,0.045313,0.038933,4.559195,0.06898,0.060901,0.06898,0.060901,3.168528,0.006862,0.010147,0.006862,0.010147,6.000382,0.057806,0.044015,0.057806,0.044015
30,2,0.190667,0.862676,0.003314,0.002883,0.003314,0.002883,1.340132,0.012536,0.01504,0.012536,0.01504,4.580338,0.027903,0.028312,0.027903,0.028312,4.896564,0.070405,0.054275,0.070405,0.054275,3.082087,0.003685,0.00885,0.003685,0.00885,5.427962,0.028978,0.032443,0.028978,0.032443
30,3,0.216037,0.879926,0.003063,0.002404,0.003063,0.002404,1.364475,0.012124,0.015376,0.012124,0.015376,4.421604,0.014996,0.019311,0.014996,0.019311,5.005481,0.059164,0.037218,0.059164,0.037218,3.018914,0.00288,0.0094,0.00288,0.0094,4.947964,0.019422,0.036587,0.019422,0.036587
30,4,0.247506,0.895282,0.002854,0.002091,0.002854,0.002091,1.388547,0.010729,0.014694,0.010729,0.014694,4.190469,0.008716,0.015623,0.008716,0.015623,4.899487,0.040409,0.022116,0.040409,0.022116,2.901381,0.003764,0.011529,0.003764,0.011529,4.500781,0.023277,0.049063,0.023277,0.049063
30,5,0.298005,0.914203,0.002338,0.001873,0.002338,0.001873,1.436529,0.009349,0.01272,0.009349,0.01272,3.889606,0.009633,0.017628,0.009633,0.017628,4.667525,0.02478,0.01447,0.02478,0.01447,2.770051,0.007199,0.016178,0.007199,0.016178,3.990927,0.031146,0.057554,0.031146,0.057554
30,6,0.406699,0.932083,0.001645,0.001708,0.001645,0.001708,1.5001,0.008594,0.009748,0.008594,0.009748,3.333413,0.013917,0.021299,0.013917,0.021299,4.090643,0.017416,0.011067,0.017416,0.011067,2.515718,0.011794,0.02171,0.011794,0.02171,3.205095,0.038662,0.061328,0.038662,0.061328
30,7,0.637564,0.958096,0.001053,0.00156,0.001053,0.00156,1.625602,0.008285,0.006729,0.008285,0.006729,2.694327,0.015608,0.022125,0.015608,0.022125,3.389245,0.016104,0.009268,0.016104,0.009268,2.191455,0.014272,0.025181,0.014272,0.025181,2.342775,0.041833,0.062694,0.041833,0.062694
19,0,0.146553,0.834321,0.003922,0.003585,0.003922,0.003585,1.32011,0.011806,0.020634,0.011806,0.020634,4.271307,0.026352,0.030797,0.026352,0.030797,3.503214,0.041154,0.041508,0.041154,0.041508,2.983833,0.011463,0.011329,0.011463,0.011329,5.791557,0.035753,0.045519,0.035753,0.045519
19,1,0.166235,0.845679,0.003458,0.003762,0.003458,0.003762,1.365296,0.012783,0.018114,0.012783,0.018114,4.347079,0.024726,0.026501,0.024726,0.026501,4.236028,0.054596,0.042531,0.054596,0.042531,3.029072,0.011256,0.007931,0.011256,0.007931,5.437987,0.02282,0.036629,0.02282,0.036629
19,2,0.190667,0.865978,0.003069,0.00367,0.003069,0.00367,1.410232,0.014594,0.015868,0.014594,0.015868,4.251945,0.019996,0.019239,0.019996,0.019239,4.584774,0.060092,0.032928,0.060092,0.032928,2.944476,0.011151,0.005453,0.011151,0.005453,4.954449,0.012576,0.033937,0.012576,0.033937
19,3,0.21596,0.882162,0.00284,0.00318,0.00284,0.00318,1.441014,0.015422,0.014719,0.015422,0.014719,4.143409,0.013453,0.013765,0.013453,0.013765,4.683504,0.045691,0.018718,0.045691,0.018718,2.930805,0.011361,0.003996,0.011361,0.003996,4.580116,0.012891,0.040243,0.012891,0.040243
19,4,0.247423,0.899145,0.002636,0.002441,0.002636,0.002441,1.453387,0.013445,0.014345,0.013445,0.014345,3.899341,0.009681,0.015414,0.009681,0.015414,4.548903,0.022211,0.011165,0.022211,0.011165,2.793826,0.010407,0.004717,0.010407,0.004717,4.137079,0.021957,0.050894,0.021957,0.050894
19,5,0.297916,0.914901,0.0024,0.001822,0.0024,0.001822,1.500185,0.010817,0.01357,0.010817,0.01357,3.630181,0.009227,0.021201,0.009227,0.021201,4.375817,0.008877,0.009335,0.008877,0.009335,2.689586,0.00823,0.009803,0.00823,0.009803,3.626317,0.029545,0.061212,0.029545,0.061212
19,6,0.406229,0.93816,0.002316,0.001667,0.002316,0.001667,1.568773,0.010597,0.011951,0.010597,0.011951,3.157546,0.008475,0.024614,0.008475,0.024614,3.927211,0.007077,0.0082,0.007077,0.0082,2.434132,0.005627,0.015837,0.005627,0.015837,2.92608,0.029136,0.067636,0.029136,0.067636
19,7,0.63532,0.960156,0.00246,0.001868,0.00246,0.001868,1.688801,0.012289,0.010393,0.012289,0.010393,2.587929,0.006518,0.02407,0.006518,0.02407,3.290839,0.008842,0.00653,0.008842,0.00653,2.130397,0.00316,0.018155,0.00316,0.018155,2.173353,0.02377,0.069457,0.02377,0.069457
13,0,0.146523,0.84954,0.00271,0.004395,0.00271,0.004395,1.424655,0.009764,0.00932,0.009764,0.00932,4.046579,0.05611,0.028976,0.05611,0.028976,3.389284,0.067895,0.015895,0.067895,0.015895,2.889625,0.006539,0.010498,0.006539,0.010498,5.411651,0.08511,0.054406,0.08511,0.054406
13,1,0.166289,0.861337,0.002565,0.003694,0.002565,0.003694,1.445078,0.009234,0.010693,0.009234,0.010693,4.044474,0.041112,0.019429,0.041112,0.019429,4.034818,0.066981,0.022873,0.066981,0.022873,2.858955,0.00607,0.013446,0.00607,0.013446,4.961476,0.057115,0.031015,0.057115,0.031015
13,2,0.190735,0.880561,0.002409,0.002955,0.002409,0.002955,1.478764,0.009096,0.012221,0.009096,0.012221,4.012525,0.026263,0.010692,0.026263,0.010692,4.342412,0.05833,0.02714,0.05833,0.02714,2.86025,0.010788,0.011679,0.010788,0.011679,4.611159,0.038734,0.018957,0.038734,0.018957
13,3,0.216037,0.893925,0.002239,0.0024,0.002239,0.0024,1.516561,0.009494,0.012665,0.009494,0.012665,3.928873,0.017566,0.010153,0.017566,0.010153,4.478563,0.0397,0.024677,0.0397,0.024677,2.834255,0.017427,0.00736,0.017427,0.00736,4.267894,0.036775,0.028997,0.036775,0.028997
13,4,0.247506,0.910054,0.002024,0.001862,0.002024,0.001862,1.537148,0.009383,0.012135,0.009383,0.012135,3.702246,0.015111,0.01708,0.015111,0.01708,4.342879,0.018762,0.017463,0.018762,0.017463,2.730299,0.017864,0.00749,0.017864,0.00749,3.847643,0.039717,0.04663,0.039717,0.04663
13,5,0.298005,0.924954,0.001901,0.001683,0.001901,0.001683,1.568561,0.009824,0.01165,0.009824,0.01165,3.45738,0.01491,0.023649,0.01491,0.023649,4.17683,0.006266,0.013014,0.006266,0.013014,2.611786,0.01335,0.013039,0.01335,0.013039,3.40483,0.040305,0.054507,0.040305,0.054507
13,6,0.407074,0.943278,0.00215,0.002429,0.00215,0.002429,1.619855,0.014407,0.012048,0.014407,0.012048,3.033109,0.013629,0.026399,0.013629,0.026399,3.784375,0.00294,0.01439,0.00294,0.01439,2.381303,0.009784,0.018393,0.009784,0.018393,2.758066,0.039541,0.054187,0.039541,0.054187
13,7,0.638638,0.971016,0.002698,0.003661,0.002698,0.003661,1.713061,0.022266,0.01345,0.022266,0.01345,2.476461,0.010879,0.026731,0.010879,0.026731,3.154438,0.002419,0.017384,0.002419,0.017384,2.107445,0.00831,0.020255,0.00831,0.020255,2.001609,0.037574,0.053038,0.037574,0.053038


==> anc/supplementary_data_2.csv <==
# This data file corresponds to the plots shown in arXiv:2512.05019,,,,,,,
beam_momentum_AGeVc,sqrt_sNN_GeV,KT_bin,KT_low_GeV,KT_high_GeV,alpha,alpha_err_low,alpha_err_high
150,16.820249,2,0.11,0.15,1.252495,0.035144,0.015309
75,11.966443,2,0.11,0.15,1.384636,0.015704,0.014028
40,8.831238,2,0.11,0.15,1.39459,0.012261,0.014287
30,7.704594,2,0.11,0.15,1.459205,0.01074,0.012986
19,6.234402,2,0.11,0.15,1.504403,0.012719,0.014949
13,5.262107,2,0.11,0.15,1.512513,0.011684,0.011773

